Inf-sup stability of the trace P2-P1 Taylor-Hood elements for surface PDEs

The paper studies a geometrically unfitted finite element method (FEM), known as trace FEM or cut FEM, for the numerical solution of the Stokes system posed on a closed smooth surface. A trace FEM based on standard Taylor-Hood (continuous P2-P1) bulk elements is proposed. A so-called volume normal derivative stabilization, known from the literature on trace FEM, is an essential ingredient of this method. The key result proved in the paper is an inf-sup stability of the trace P2-P1 finite element pair, with the stability constant uniformly bounded with respect to the discretization parameter and the position of the surface in the bulk mesh. Optimal order convergence of a consistent variant of the finite element method follows from this new stability result and interpolation properties of the trace FEM. Properties of the method are illustrated with numerical examples.

==> img/pics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80544,       1672]
NotebookOptionsPosition[     79034,       1643]
NotebookOutlinePosition[     79368,       1658]
CellTagsIndexPosition[     79325,       1655]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{
    RowBox[{"-", "Pi"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", 
    RowBox[{"Pi", "/", "12"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "2.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r1", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "@", "t"}], ",", 
     RowBox[{"a", " ", 
      RowBox[{"Sin", "@", "t"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "@", "t"}], ",", 
     RowBox[{
      RowBox[{"a", "/", "2"}], 
      RowBox[{"Sin", "@", "t"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", "t_", "]"}], ":=", 
  TagBox[GridBox[{
     {"\[Piecewise]", GridBox[{
        {
         RowBox[{"r1", "@", "t"}], 
         RowBox[{"t", ">", "0"}]},
        {
         RowBox[{"r2", "@", "t"}], "True"}
       },
       AllowedDimensions->{2, Automatic},
       Editable->True,
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
         "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.84]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}},
       Selectable->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxItemSize->{
     "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.35]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   "Piecewise",
   DeleteWithContents->True,
   Editable->False,
   SelectWithContents->True,
   Selectable->False,
   StripWrapperBoxes->True]}]}], "Input",
 CellChangeTimes->{{3.775960638005005*^9, 3.7759607520188103`*^9}, {
  3.7759607968621473`*^9, 3.775960797089429*^9}, {3.7759608355938787`*^9, 
  3.775960855099003*^9}, {3.775960885116716*^9, 3.7759608860073547`*^9}, {
  3.775960927399117*^9, 3.77596092763732*^9}, {3.775961936579729*^9, 
  3.775961939079762*^9}, {3.775963077656638*^9, 3.775963130872918*^9}, {
  3.775965327595262*^9, 3.7759653280416727`*^9}, {3.775965430404024*^9, 
  3.7759654312001047`*^9}, {3.775965470137632*^9, 3.775965472262576*^9}, {
  3.775966848866201*^9, 3.7759668490228233`*^9}, {3.7759668829899693`*^9, 
  3.775966932421095*^9}, {3.775967053035631*^9, 3.775967053157551*^9}, {
  3.775967156643832*^9, 3.775967157685425*^9}, {3.775967743739368*^9, 
  3.77596775315617*^9}, {3.775969288108588*^9, 3.775969289662829*^9}, {
  3.775969381281538*^9, 3.7759694111282177`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"f0b4dedd-eec6-4fcb-bd96-3287263f3506"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plGamma", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"r", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t0", ",", "t1"}], "}"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7759607579644403`*^9, 3.775960783258171*^9}, {
   3.7759609945955763`*^9, 3.775961012338977*^9}, {3.775961099511063*^9, 
   3.77596111435483*^9}, 3.775961851497944*^9, {3.775961928712694*^9, 
   3.7759620151358347`*^9}, {3.77596205728939*^9, 3.775962124100464*^9}, 
   3.775962178944071*^9, {3.775963734495687*^9, 3.775963736117016*^9}, {
   3.775968181253821*^9, 3.7759682053712482`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"a6f52dbc-4fa7-45b4-9050-daf9e45907b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{".8", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", ".6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"{", 
    RowBox[{"2.2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Triangle", "@", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPrime", "=", 
   RowBox[{"Triangle", "@", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"Min", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "p", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"r", "[", "t0", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t3", "=", 
   RowBox[{"Max", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "p", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"r", "[", "t1", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plTan", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t2", ",", "t3"}], "}"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775961171631867*^9, 3.775961172982027*^9}, {
  3.7759612321198387`*^9, 3.775961412885057*^9}, {3.7759614829882317`*^9, 
  3.7759614891617107`*^9}, {3.775961557844857*^9, 3.775961616679853*^9}, {
  3.7759616963137703`*^9, 3.775961762943571*^9}, {3.775962185547007*^9, 
  3.775962262548004*^9}, {3.7759623020674667`*^9, 3.7759623649969807`*^9}, {
  3.775962407830535*^9, 3.7759624483939342`*^9}, {3.775963819664193*^9, 
  3.7759638221432962`*^9}, {3.7759652802450933`*^9, 3.77596528523179*^9}, {
  3.775965411146531*^9, 3.775965411314501*^9}, {3.775966747290353*^9, 
  3.775966765404846*^9}, {3.775966798123744*^9, 3.775966798253747*^9}, {
  3.7759669598506117`*^9, 3.775966980498028*^9}, {3.775967265084038*^9, 
  3.775967279759019*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"09e18db0-7a1c-4055-a648-d7488eeb8a32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plT", "=", 
   RowBox[{"MeshRegion", "[", 
    RowBox[{"p", ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "TPrime"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.775961414970727*^9, 3.775961476299658*^9}, {
   3.775961525714637*^9, 3.77596153005231*^9}, 3.7759616709154377`*^9, {
   3.775962276018633*^9, 3.775962277660722*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"d192d19f-b94c-4493-a10b-1184344d18fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plX0", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "@", ".02"}], ",", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Point", "@", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.775962473302793*^9, 3.775962573484694*^9}, {
  3.7759626217611303`*^9, 3.775962683165502*^9}, {3.77596273703446*^9, 
  3.775962741012516*^9}, {3.775963721458956*^9, 3.7759637226807127`*^9}, {
  3.775968582811125*^9, 3.7759686072590237`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"0e4084bb-29bd-4024-9a56-bef9022fc74b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t4", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"r2", "[", "t", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
       RowBox[{"p2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t5", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"r1", "[", "t", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
       RowBox[{"p3", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plGammaProj", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"r", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t4", ",", "t5"}], "}"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "@", ".01"}], ",", 
        RowBox[{
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", ".08"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plAng", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{
            RowBox[{"r", "[", "t4", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "t4", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", "eps"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "t4", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", "eps"}]}], "}"}]}], "}"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{
            RowBox[{"r", "[", "t5", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "t5", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", "eps"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "t5", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", "eps"}]}], "}"}]}], 
        "}"}]}]}], "\[IndentingNewLine]", "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{
    RowBox[{"RegionIntersection", "[", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p3"}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "t2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "t3"}], "}"}]}], "}"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{
    RowBox[{"RegionIntersection", "[", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{"p3", ",", "p4"}], "}"}], "]"}], ",", 
      RowBox[{"Ellipsoid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "a"}], "}"}]}], "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"P3", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plS", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"Thickness", "@", ".01"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{"P1", ",", "P2"}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha", "=", "1."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plCs", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Opacity", "@", ".5"}], ",", 
      RowBox[{"Rectangle", "[", 
       RowBox[{"P1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "alpha"}], ",", 
          RowBox[{"P2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plLines", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{"p2", ",", 
         RowBox[{"r", "[", "t4", "]"}]}], "}"}]}], ",", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{"p3", ",", 
         RowBox[{"r", "[", "t5", "]"}]}], "}"}]}], ",", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{"P2", ",", "P3"}], "}"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plPts1", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "@", ".02"}], ",", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"Point", "@", 
       RowBox[{"r", "[", "t4", "]"}]}], ",", 
      RowBox[{"Point", "@", 
       RowBox[{"r", "[", "t5", "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plPts2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "@", ".02"}], ",", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"Point", "@", "P1"}], ",", 
      RowBox[{"Point", "@", "P2"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plAng2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{"P1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{
            RowBox[{"P1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", "eps"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"P1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", "eps"}]}], "}"}]}], "}"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"Line", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{"P2", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "eps"}], ",", 
           RowBox[{
            RowBox[{"P2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", "eps"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"P2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", "eps"}]}], "}"}]}], 
        "}"}]}]}], "\[IndentingNewLine]", "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.775962868646338*^9, 3.775962971470289*^9}, 
   3.775963161354535*^9, {3.7759632375981894`*^9, 3.7759632761556*^9}, {
   3.7759633244418507`*^9, 3.775963449479713*^9}, {3.7759634861687803`*^9, 
   3.7759636004674463`*^9}, {3.7759637147847033`*^9, 3.775963747077867*^9}, {
   3.7759638616127*^9, 3.7759638719483137`*^9}, {3.7759640551642036`*^9, 
   3.775964237097883*^9}, {3.7759643855897627`*^9, 3.775964388006229*^9}, {
   3.7759644729885*^9, 3.775964532752573*^9}, {3.7759645817843513`*^9, 
   3.7759647677236757`*^9}, {3.775965375779025*^9, 3.7759653830356617`*^9}, {
   3.775965699373281*^9, 3.7759657105590973`*^9}, {3.77596577925117*^9, 
   3.775965781449147*^9}, {3.775965818460644*^9, 3.775965957990876*^9}, {
   3.775965999470131*^9, 3.775966059500062*^9}, {3.775966176226479*^9, 
   3.7759661841452703`*^9}, {3.775966224241111*^9, 3.775966292169023*^9}, {
   3.775966333580933*^9, 3.775966368126397*^9}, {3.77596641087215*^9, 
   3.7759664256777973`*^9}, {3.775966519229529*^9, 3.775966543271552*^9}, {
   3.775968394929647*^9, 3.775968413042946*^9}, {3.7759684819920063`*^9, 
   3.775968515278757*^9}, 3.775968647842935*^9, {3.7759687003363733`*^9, 
   3.775968798314678*^9}, {3.7759689061374474`*^9, 3.77596902460187*^9}, {
   3.7759691671829233`*^9, 3.775969167307383*^9}, {3.7759692133057528`*^9, 
   3.7759692151444693`*^9}, {3.775969527498604*^9, 3.775969548970784*^9}, {
   3.775969647703505*^9, 3.775969654293159*^9}, {3.7759696996538258`*^9, 
   3.7759697478790092`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5a95b413-41be-4a66-9d76-89656c8a379e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"img1", "=", 
  RowBox[{"Rotate", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
     "plT", ",", "plGamma", ",", "plTan", ",", "plLines", ",", "plAng", ",", 
      "plGammaProj", ",", "plCs", ",", "plS", ",", "plX0", ",", "plPts1", ",",
       "plPts2", ",", "plAng2"}], "]"}], ",", 
    RowBox[{"Pi", "/", "3"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQvTtvl7mw0htHUfd1FiD6doduE4ieMnUWmM6ZUbIB
RM9QPgmmFfrv+YoAabsLmn4g2m1/YxeIfjPjCZiutFFaAKI9BRaA6dJvbodB
tJdkBZg+u+DADRC9bEnZHRCd/vDfCxB9T3reSxDdZPkhXhRIP4oRSQDRLXtX
zAHRbD9ugOmAw/PXgWhbmaXrQXTc/jX+YkD6/ceLYDqlVGc2iC7/6gOmd0Qo
XAfRh7LCwbTPLIWnIHrS9O9vQLRSReknEM273P8ziObiF7IUB9LuHpJg+p3x
CikDIG3F+EoeRAMApBOFLA==
  "],
 CellLabel->"In[81]:=",ExpressionUUID->"cd48694c-9f53-4045-bfb5-5812678d8d65"],

Cell[BoxData[
 RotationBox[
  GraphicsBox[{
    GraphicsComplexBox[{{0.8, 0.}, {2., -0.6}, {2.2, 2.}, {0., 0.8}}, 
     {Hue[0.6, 0.3, 0.95], EdgeForm[Hue[0.6, 0.3, 0.75]], 
      TagBox[PolygonBox[{{1, 2, 3}, {1, 3, 4}}],
       Annotation[#, "Geometry"]& ]}], {{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV03k0FOobB3CUlvklUVGREBHnKvk1WeLVpZKSyda5w5WIiCnZsmT8Rjel
S1S6yFI0iCZrV0geW5J1uNYmsmTs8yoUE/m994/3POfzx/Oc83yf8yo5X7Fy
FRMREWGR929tNghzS33CR0DZJVJnNgW/9xen27H56M5HiS8KplNA79H+deMz
PjpjfEbhGpqC0rE7OSF5fGTDsdNSpU7Bo1XCnZYVfESrGVYL3D0F2+mOQT08
PtrKtk1ZXJ6EGa8CSz+ZUZTDVvL3LJwEzRNacw2RoyhkR4W49PZJ8A91erwp
ZAx5rd3knVA9Dpf38sR2nRlHl6b83IQBY5A8u6Qss20CbZA1zLBVGwVludZs
2+EJJJvgaCGXPwJ6FyVr++Im0bJiTMI2s8/wbY2Te9bxKbQQxtn0/dUQ3PUR
19w8PoUGnk9w36sOwt0DKRff+kyj7CFx8wWLT/CFru9ZsziNKEs/Ah+JfARq
fClF/pIASbhTv8X394C/Q67i4UYBCq9y8S2u6oTqfeeFtU0CpJIVzFF42Qk8
L1r/qRYB6lV10Y3I7IQJy6La39oEyGGYbm79ZydsjqdS3LsFKN6w1nnEphNO
oucMu2EByh+MqB0f7YCE/CcmwUIBshcqHw2Q6IDNdol5PFWMpGLkZYrt2qFc
uy1lkxpG1zwKRwdPtAM7KLnIVB2jRE19fQnDdigZarTN0cBIfuGGi/Pudkj1
yfD13IeRrUcVd81MGxxMkNr4Vpc4es5FN7IN+Kd9b3aaY+Ro6NNv/JoLB8vO
2uGTGJ3H+iG/53Khy6vVYp0FRgxvRXZQGhd0tOj5hywxyt/6LCn/Fhf4MutN
oqwxYskEaG634YJeFErY4IDR3aYZ3ZzeVpjM6Gvx8MLoOlvZe96gBZZd5MpC
GRjV34tP4+9qgUCpVnbsZYxKglT7ula1AOOAf2CRN0YaLMWAl43NMCP/Xnba
j/TLPjW7YN8M++c37tsfipH2uLdufHATvOS+vjkfhdGNcUYkraQBBrTpluPR
GIUxLpSpJDfA8X5X2Y93MWoJU5FeCGuAD3sz0ytiMbp4NFEv+XgD3G+dZV+L
w0gxhsn60PUeot3VrUqTMDqplVCxb74eGHtb5UKySb6pzvom2u8g06ip3jwH
o7/jVO3Dt76DyCbO9e3PMUrTPl1XuVgHrl9+LhRxMKJ06oUZVNfBD9dDJn15
GDVpOj5Qt64DJu3+NtFijL7+um71kN9bOKpjkRJdhVFzoZNoz6sakNJY2WFU
jdHhMCsZseQa0NTqSZ0mVsxfidX8Xw3w2sdLTtRi9MexhbLrZjUw7/nt4Lc6
jHqZZxdle6thp4iqpWITRhvEbn06IKwCSeOpDyWdGK1OotNEDldC3gd5K+Mu
jHIV5HWESpXg89Uf1xGbxARnza6thG79B8lt3ST/LS9iGrIArnySqfzYi1FA
0n/mI7orYEjGYG9DH0b95qa3eqhvwIxJEzXtx+is4QU1EHsDtKizK+XE6v9d
JZrRUg4PC39hcD5hFKxHc7vsVg5MSpokaxAjaek9igsPX8P5nQIv0RGMDAya
b4/NlUJTSmY6g9jKTty9prIUHKt3/ewhZgnWxKdElYLfDbM9L/hk/0+L45Yq
pXB/ScXg5BhG3+sz73CsS0A/O8PPcRKjnwWe+FhhMVyz6N4yOIORX7xwPeVK
ERQFDTfqfsHIiTcX4UYtgsmAf1gxxFKDJzyqlwshbrXNhN5XjO4M7HYNjCoE
383RL8JnyT1YAZ592QXQUJ4pHJ7HqCH70I0d7/PgNLMsVfMbRtEhqzuqzubB
gMGdIz7EF1xuq7vzc0GszebGEjFT7PtEwapc2KpN/756gcynHNbTN+KAdo3j
45FFjM5UDm5XKnoGv/npae0UYkT93Hem7MgzcHHJf21N7Pb4UZ0VNwua93i1
vyEG1UQ/1nQmDOlNC27+wMi+NvxYl1oGeCSE+PxNzK23r/coZkOiY+LcMDE1
5vrTJVM2sGmhc4ZLGNHO9foqOj8Fj24YGiH23tI34JScBinH0ukSyyRfSlss
1kgDC4v1bTrEnMMPi0NLnwDPyqk0lLi1PWN4/4vH0P7TQjONWPlqn7x5QyoE
Jb9OqiG+1mvk6DyaAjudpAPFf2L0rmCdTKxSMiz4Lg6rEBuvL36UYZQEJrYO
p02IzRZlTMvsH8HCy3sKocRXIVRp8GECLO5K53wmltiS1aJKeQjzS1k3hcQd
TyMmralx8IppyZRcIf+7PjuY5fwAAjRYLVRid/rMGl7ZPXhrTNlzglg3Lldy
7WgsMDsOpNCJTZdH0g5sjgWvWKeJYOII3anZTd1RoNB1oTKSuMTnn79c9/0J
BzvWFMcTn8vaFlJ6KxKa1Y81solpjXacDQO3QC1QWaSA+FSPOvWcbgQ890qy
KSfOatqrUhD7B4wU59fXEf/ImWOJjYfDbQlnBy5xZ5CKvfURFnj+kifZS/w+
4lnAcZ0wiOqNHxogttIwchgdDoGNPLnOUeIjK4gZERcIuqIGo9PEXzQ/z6oc
9Ydgpflts8RXeU4d1fNXwVXW/NJ3Ym5QD6PyFANe1urxhMSfxYNchS/cwFSq
1nOZ+OtbyQodSSeQmxyTWyG2tZI+1TtgBYlC09v/+nR6HGWRfhL+D+vldxg=

          "]], LineBox[CompressedData["
1:eJwV1Hk41dkfB3D1HZpUllSj/AalUhkpUVHm/c0eKUSZK4k2JcnS0CKVjHWi
cZssZfAjkbhKESGkcKN7r25kiaxd25e6lCXmzB/nOc/rj3Oe83k+7/NZ7upp
e3S2hITEdbL+2+MmjENnZhjsTmFLj7MckWIarPid+BdRcSBH2gu6WdnHJoir
/7q40C/DD9vyvN+OEb8RWc1sN7+EUj++y2fixeUd8674XMXnxVyZQeLXl4qW
dJYHY22ec3MP8e9TE6HGC8PQHhD1qo34vpy7ZZpLJApSWfUNxIKbQlPJ3Cic
O1Q2XUfcrTtbW/vyDSxgKnZWEhs+azf5qB6DULZrXiGxnZ17fdQbNjbuPfsp
hTg7TVGzXzkWvyr05d4ktnSW7Lj1Mg7DW6biQ4hHNLQ7jE4nIJae4LoRb9/U
fjOuOBHxUz0KDsT9NYvjkrWTsK/W+4IpsUR22uhZqWRkJp3IUCVm29YZ/pyd
gvNZQs/5xEP0a/XhK/+HZ1uH/ddpBspF00Hl9qkQyHVeriEWvOWGH/2ehpSd
DZUPiTVLuWs38++Cpey5Lp74ILdmjVRaOtr2RtoeI5aUuaGVuisDeqoKSyyJ
jz0s1vBWzcRfzvT4euIiu7wzEGfii80NZfF3BlppNcUNCVk4rbiy24fY8ed1
5dN9OYhnLy3dTewiHXZvuxsHsg+ybqwhDgrqcRtv4uBOKkf1/RQDI50EE6/n
uTBbZdejScy9EDeHFfEIzqWsYAniIxvn5CycfoSbj+f+LJhk8If7+9yaM3nQ
yT+22ZuYYy0q3LrvMTwZc/m7EwxMLU/4zF+eDxfZkrNniNM8HlwvjcmH/YlP
Aj3igNOCXi+pAig2H/arHid5y/xu/La/AGtn1pxo+cbA53W0UdSTQtiwUkZ4
Ywx2WF36qdmyBFoB1h3hxIlinX2XS0oQzdRzjYhfLK25tXJjKf4YPhz2cJTk
T91NWnfec/Av9mUHiRnUpIaa+Q4/x/CekjTxCIPW13arGgvLIW3RszKRODDF
Z3q5uBx9KvPvmBIXx17b5q5ZgbWZB/zZwwxWmyg3Tf5Tgb9VXZvVGAZ9exLO
Lg5+AV92sr38AIMf9dXC1ux5ibWJWuZZ/QwODPQOHwh5ifFf3AxMicPvtqdF
l77EqrBuLb8+BtMyvw+Par2CXIm7bu0nBnvFbg35clUoGo6p3NlN7rMyPvaT
oBrhOw4qBLcyyDtVsl/Prhb+SmMuEsR9+sZSdpG1KOnLenS+hcHWLPMajxe1
6P0h9NCpZgbtfzZGJOrUQaRyst3oPYPaq4dfiBe9wfYT6Rcr3v6X3xbDpyd5
WGI7aCrJZWCVVhVVv06Ab+ZXZE/VkLw45woZYwGq7S5P8asZSP1w8s48ZwFG
bXhGCVUMUHguZ0eMAD7FmqFqLxlE7GfVpE8KEPBPUr90GYO64uMGjq/rYRWS
s133CQOL2CwNlocQF56uTrj8mIHKR6/dR0OEMA6MU+bmMZA5HNTimSxEqUsw
2+kRg7GEoi1BQiFa5WcZ+HPIfAgVvksxeAenKebatUwG5RKuyyoXNKBMoLp4
/A6pf9q6NvpBIy6kVEb9RKwhss3Lr24Ep7Foru5tBh4V8oLW7kbEGDydPBXP
IFRRJ1td+T2MFlU08v5m4H5mAS/3+nt8nvkjwC2KwdVEvc+Jnk0wlFBKbwhk
sISW8Xm3oQWxRWeQ70TqV7/6VyinDcLzQXMyDjAYsFjQm1DThny/2yNxjgyu
+bNZ2V1tcNKY0Tj3GwP1k01WbvPbEdHI0te0Z+Ag96NeMN2O+weWvXDfxcB7
w+CxjHvtWLbXt9xQn8EWO83bsf4f0RXpr8NSIP1mj9pML+lE83VbNaWF5D/d
+3HpPbVObO1882uzHJkv5iInmw2dWB/2btJBhkHSg0LnlJ2d4Kynoizmkn6b
bNL/9WInjD2PL5eaGUL4oo0zBz52wp89tKlNNITj+yo9de53IcRXJKNUPAS5
1dfXbTXoQZnm0vIX1kPQvPdKReWOCN7p20onWwdhzzm7pzp/AP5m/OJO20HI
zJun6UUNY9Tl6/xnRQNYMV51xyJhBEpHNCq+Lh+A62azxE7ZL7D8zUKN7dGP
KPV5xpx4Mb6UhO3jFPTBpOq1YsusMczVbR38MilCe8xG7RsOX2F8haVcskKE
VBXFS4Zl33DN4n8O3F2f8DUw6NJDqQkEStoXTDr0YtmthuZnrEmIzJwU2Cd7
cHNgSPZRxBTUfY+wtPy6kXwkr9o18zuk9NvrhEe6QF/SSJhTP40ndmLNMMdO
2ORckR55P4Nwk+MFgdodaIjq97nuI0HHSrbsrJL8CJt1M0rnGAn62UpbfWtu
G7ye7+sOcpxFP+XSSdKWrbB9zvLcXDWLjjBf793W2wSfN3HlN1bNpqWaciK1
ghsxsPy4lc252fRcu1yvrg4h/mxw1bHmzqYfLa2dqTtcD7V4u3gnWYoOm2Id
velQD/GHgsLzchS9bcEmNUeretgebtS9JU/RlvJmGV2b6/EwfcX2OgWKFlmn
iZi59TCraAjRUaTobwFXo3tzBHhb46PQoUrRqYGqKw5O8sERLi58vpGiu0LE
VnLDfMheTlWp1qZov0XmH8q6+EimKj/wNlH0YN2oplodH4c6bp34oEvRGQGr
2B+S+OiziuSM6FH0Ud88/lZTPhJbpya/7aDoiqEAn4/65DwneGzMkKL14kSB
YVp87FdaZCE2ouiQlg1NDYp8bPFQmRowoeiX1Tv+8ejnoU1nVsS7nRRtsrst
Sb6dBzneq11vLMh7d2jLPX7LQ5GE9fFXlhQ97X1Vb6KYh2+RQXcfW1E065mx
OOEhD/0aytz7uynaNMJU2SCdB9VeB/PkPRT9zKsvvzWBB9/TGsp/W1N0tFRM
WUA0Dx5+f+4Kt6HofwFNEpVl
          "]]},
        Annotation[#, 
         "Charting`Private`Tag$5814#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}}, \
{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf7PdzyTMc83izH8b3iDtzut/+NZx/YWPl9Eiz
V3B+nHV9qv/353A+216/SQn3nsL5L1s6BH6dfwzne+vnHv065SGc37PYfJMk
w304v27tKzee2ltw/jPnojp+/mtwftOp3mLPtxfhfGOdf6v7n5yC808t5njz
s+0QnD87o+Ix1/ItCP1vtijOvdkG50fcLPOcWL/aHsb/lRRmsXn/fjh/+2T/
BWu3noDzj3AtE+mqvADnb2o797ri4xU4P0comdVQ9iacr31z4UaVRXfh/F2c
bXeZOR/C+Uf1CplvST2G8wMLN37yjXwK5x/erd68rPA5wn37jQ+V1b+E87c8
nHLqyc7XcH4It06J+bm3cL61Zs/nyewf4Pz1mr4sJ5Q+wvlieitT32l9gvPt
Dq5fnez5Gc6PjAh0Oh3yBc4PO2O74V3UVzhf5PwVpsTyb3D+satsy442fIfz
LbMf61Yu+AHnz2eJZpNf+xPOf14lu61hyy84/0N9l5fhpd9w/puOSfpX7vyB
81cquP48+vcvnO851WlWseR/OP9d29ujnIIMDjD+DC5+w8YFCL61QN2RQjVG
ON+/ZZLzgZUI/hH7PyZmFkxwvlHtZj/VvQi+f9WCs+HszHB+TnmvT1cgswMA
kxwSiQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$5841#1"]& ]}, {}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Dashing[{Small, Small}], 
     LineBox[{{2, -0.6}, {0.8772684879784524, -0.6}}], 
     LineBox[{{2.2, 2}, {0.6, 2.}}], 
     LineBox[{{1, 1.269850379544779}, {0.8613923624987614, 
       1.269850379544779}}]}, 
    {RGBColor[0.368417, 0.506779, 0.709798], 
     LineBox[{{1.08, -0.6}, {1.08, -0.52}, {1, -0.52}}], 
     LineBox[{{1.08, 2.}, {1.08, 1.92}, {1, 1.92}}]}, {{{{}, {}, 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.01], Opacity[1.],
          FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd0Xs0FPgXAHB5DFGU0fRY69Uv1ZKoSEpfkjwatDht7aasPCp51KZokh60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          "]], 
         LineBox[CompressedData["
1:eJwl1Ak01c0bB/DSgqIuvbRqo40SogX5Im3WCF0tSqhsFVGvhBKRLCFEhAql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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$5869#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}}, 
    {RGBColor[0.560181, 0.691569, 0.194885], Opacity[0.5], EdgeForm[RGBColor[
     0.560181, 0.691569, 0.194885]], 
     RectangleBox[{1., 0.2857142857142856}, {2., 1.269850379544779}]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.01], 
     LineBox[{{1., 0.2857142857142856}, {1, 1.269850379544779}}]}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.02], 
     PointBox[{1, 0}]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.02], 
     PointBox[{0.8772684879784524, -0.6}], PointBox[{0.6, 2.}]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.02], 
     PointBox[{1., 0.2857142857142856}], PointBox[{1, 1.269850379544779}]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], 
     LineBox[{{1.08, 0.2857142857142856}, {1.08, 0.3657142857142856}, {
       1, 0.3657142857142856}}], 
     LineBox[{{1.08, 1.269850379544779}, {1.08, 1.189850379544779}, {
       1, 1.189850379544779}}]}},
   ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],
  BoxRotation->1.0471975511965976`]], "Output",
 CellChangeTimes->{
  3.775961541957625*^9, 3.7759616210230703`*^9, {3.775961672537065*^9, 
   3.775961734152328*^9}, 3.775961765545458*^9, 3.775962133374093*^9, {
   3.775962425017377*^9, 3.775962450855693*^9}, {3.775962502766135*^9, 
   3.775962541154476*^9}, {3.7759625756483183`*^9, 3.775962673967362*^9}, 
   3.775962742367529*^9, {3.775963724549571*^9, 3.7759637622494392`*^9}, 
   3.7759638258255587`*^9, {3.775963868608062*^9, 3.77596387336078*^9}, 
   3.775964247966537*^9, 3.775964389552359*^9, 3.775964421713772*^9, {
   3.775964700536641*^9, 3.775964725813945*^9}, 3.7759647695051727`*^9, {
   3.7759648907096567`*^9, 3.775964900319684*^9}, 3.7759650057290497`*^9, 
   3.7759652868087063`*^9, 3.775965329460577*^9, {3.775965385730941*^9, 
   3.775965432629571*^9}, 3.775965473823546*^9, 3.7759659534157133`*^9, 
   3.77596606120224*^9, 3.775966186805522*^9, {3.775966427057283*^9, 
   3.775966439709738*^9}, {3.7759665242363377`*^9, 3.775966590315281*^9}, {
   3.775966748903002*^9, 3.7759667667884912`*^9}, 3.775966799779014*^9, 
   3.7759668503355017`*^9, {3.775966884781003*^9, 3.775966981688148*^9}, 
   3.775967054549842*^9, 3.7759672004866533`*^9, 3.77596726757187*^9, 
   3.775967306896792*^9, 3.7759678719056892`*^9, {3.775967946692707*^9, 
   3.7759679522040663`*^9}, {3.7759680184412537`*^9, 3.775968042564863*^9}, {
   3.7759681265041656`*^9, 3.775968127402731*^9}, {3.775968183510374*^9, 
   3.775968206755536*^9}, {3.7759682740210743`*^9, 3.775968277200008*^9}, {
   3.775968320715542*^9, 3.775968350919924*^9}, {3.7759684755781*^9, 
   3.775968516486207*^9}, {3.7759685843601713`*^9, 3.7759686085380793`*^9}, 
   3.7759686497193127`*^9, 3.775968729091549*^9, {3.7759687826267557`*^9, 
   3.775968799812871*^9}, {3.7759689507397823`*^9, 3.775968992619403*^9}, 
   3.7759690258696003`*^9, {3.775969086227878*^9, 3.775969129062463*^9}, 
   3.775969179603486*^9, 3.775969223772168*^9, 3.775969290909874*^9, {
   3.775969382897533*^9, 3.775969412360373*^9}, {3.775969530268174*^9, 
   3.775969551665188*^9}, {3.775969711331126*^9, 3.7759697491514673`*^9}, 
   3.776020581531711*^9, {3.77602069624597*^9, 3.7760207364296913`*^9}, 
   3.776021095817357*^9, 3.77602117587325*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"2fdd533b-658a-4417-975b-942274167431"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plMaster", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Opacity", "@", ".5"}], ",", 
      RowBox[{"Triangle", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"del", "=", ".13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plMasterR", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Opacity", "@", ".5"}], ",", 
      RowBox[{"Triangle", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"del", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Sqrt", "@", "2"}], "del"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"del", ",", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Sqrt", "@", "2"}], "del"}], "-", "del"}]}], "}"}]}], 
        "}"}], "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "@", "t"}], ",", 
     RowBox[{".5", 
      RowBox[{"Sin", "@", "t"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Pi", "/", "2.25"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plY", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "@", ".02"}], ",", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"g", "[", "t", "]"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plGamma2", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"g", "@", "t"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Pi", "/", "5"}], ",", 
       RowBox[{
        RowBox[{"Pi", "/", "2"}], "+", 
        RowBox[{"Pi", "/", "18"}]}]}], "}"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plDist", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".03"}], ",", ".03"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Arrow", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "del"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"del", ",", "del"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Arrow", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Sqrt", "@", "2"}], "del"}], "-", "del"}], ",", "del"}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"Sqrt", "@", "2"}], "del"}], "-", "del"}], ",", "del"}],
            "}"}], "+", 
          RowBox[{"del", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "/", 
            RowBox[{"Sqrt", "@", "2"}]}]}]}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{
    RowBox[{"-", "del"}], " ", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"RotationMatrix", "[", 
       RowBox[{"Pi", "/", "2"}], "]"}], ".", " ", 
      RowBox[{
       RowBox[{"g", "'"}], "[", "t", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plN", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Arrowheads", "[", ".03", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "t", "]"}], ",", 
         RowBox[{
          RowBox[{"g", "[", "t", "]"}], "+", "n"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Arrow", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{".5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".5", ",", "del"}], "}"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.776032051364602*^9, 3.776032060007269*^9}, {
   3.776032110612945*^9, 3.7760322822494392`*^9}, {3.776032385058319*^9, 
   3.7760323869482937`*^9}, {3.776032452129746*^9, 3.776032453015521*^9}, {
   3.776032580560154*^9, 3.77603258138899*^9}, {3.776032639803815*^9, 
   3.776032639943676*^9}, {3.776032851994281*^9, 3.7760328717976503`*^9}, {
   3.776033127168585*^9, 3.776033131371105*^9}, {3.776033453518365*^9, 
   3.776033460932616*^9}, {3.776033492670751*^9, 3.776033713520993*^9}, {
   3.7760337480436897`*^9, 3.7760338106589117`*^9}, {3.776033843279249*^9, 
   3.776033974254218*^9}, {3.776034016109202*^9, 3.776034038572394*^9}, {
   3.776034125583232*^9, 3.776034177635532*^9}, {3.7760342545414*^9, 
   3.776034258808622*^9}, {3.776034322619504*^9, 3.776034354315563*^9}, {
   3.776034394525338*^9, 3.776034404179578*^9}, {3.776034485063094*^9, 
   3.7760344875617943`*^9}, 3.776034543292954*^9, {3.776034607968504*^9, 
   3.7760346116881037`*^9}, {3.776034661959927*^9, 3.776034775635893*^9}, {
   3.776034817595002*^9, 3.776034841014236*^9}, {3.776034885247614*^9, 
   3.776035063366362*^9}, {3.776035094177*^9, 3.7760351275988827`*^9}, {
   3.776035191568912*^9, 3.776035191690691*^9}},
 CellLabel->
  "In[501]:=",ExpressionUUID->"b030cf32-e05b-428e-b469-6bd46d355a3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"img2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "plMaster", ",", "plMasterR", ",", "plGamma2", ",", "plY", ",", "plDist", 
    ",", "plN"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.776032194641449*^9, 3.7760321991156673`*^9}, {
  3.776032264575283*^9, 3.776032268566923*^9}, {3.7760335635025806`*^9, 
  3.776033566220035*^9}, {3.7760338602200003`*^9, 3.7760338642451963`*^9}, {
  3.7760341848535013`*^9, 3.7760341863076563`*^9}, {3.776035050335363*^9, 
  3.776035051234199*^9}, {3.776035211566272*^9, 3.776035212829811*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"78bb9ea2-2576-4b18-8fe5-d06afdd428e2"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.5], EdgeForm[RGBColor[
    0.368417, 0.506779, 0.709798]], 
    TagBox[PolygonBox[{{0, 0}, {1, 0}, {0, 1}}],
     "Triangle"]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.5], EdgeForm[RGBColor[
    0.880722, 0.611041, 0.142051]], 
    TagBox[
     PolygonBox[{{0.13, 0}, {0.8161522368914976, 0}, {0.13, 
       0.6861522368914976}}],
     "Triangle"]}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV13c8Vf8fB3CkKMn6In5FWYmMkFHqHSkiZSZFU5GMEBJZ2aPMr5W9qdzc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        "]]},
      Annotation[#, "Charting`Private`Tag$50603#1"]& ]}, {}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.02], 
    PointBox[{0.17364817766693041`, 0.492403876506104}]}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Arrowheads[{-0.03, 0.03}], 
    ArrowBox[{{0, 0.13}, {0.13, 0.13}}], 
    ArrowBox[{{0.6861522368914976, 0.13}, {0.7780761184457488, 
     0.2219238815542512}}]}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Arrowheads[0.03], 
    ArrowBox[{{0.17364817766693041`, 0.492403876506104}, {
     0.18506514638795263`, 0.6219015707914588}}], 
    ArrowBox[{{0.5, 0}, {0.5, 0.13}}]}}]], "Output",
 CellChangeTimes->{
  3.776032200997594*^9, {3.7760322690635967`*^9, 3.7760322839796677`*^9}, 
   3.7760323886645117`*^9, 3.7760324545269413`*^9, {3.776032855922101*^9, 
   3.7760328732887917`*^9}, 3.776033132947001*^9, 3.776033462778043*^9, {
   3.7760335667096977`*^9, 3.776033714940465*^9}, 3.776033778840561*^9, {
   3.7760338650211773`*^9, 3.7760339759615707`*^9}, {3.7760340179267063`*^9, 
   3.776034039791257*^9}, 3.776034186782928*^9, 3.7760342607077007`*^9, {
   3.776034326077927*^9, 3.7760343555726557`*^9}, 3.776034545192855*^9, 
   3.776034664671412*^9, {3.776034695287895*^9, 3.776034777089219*^9}, {
   3.7760348355436783`*^9, 3.7760348425954847`*^9}, {3.776035047829647*^9, 
   3.776035065905265*^9}, 3.776035129204081*^9, {3.776035193183687*^9, 
   3.7760352202716703`*^9}},
 CellLabel->
  "Out[512]=",ExpressionUUID->"8d580a4f-12c1-43e2-8bf2-b9d30ec5f2aa"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<illustrProof1.svg\>\"", ",", "img1"}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.764606399663334*^9, 3.764606449762044*^9}, {
  3.776020750501017*^9, 3.7760207611210938`*^9}, {3.776020885430884*^9, 
  3.776020893720335*^9}, {3.7760209350253677`*^9, 3.776020952102208*^9}, {
  3.776021092566883*^9, 3.776021092841441*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3c3d47ba-3bac-4cff-bc68-75a14a6be72e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<illustrProof2.svg\>\"", ",", "img2"}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.776035228534726*^9, 3.776035231279372*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"9ff50d87-ce5d-45e9-9517-4b1435e1ac1d"]
},
WindowSize->{1853, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3349, 87, 163, "Input",ExpressionUUID->"f0b4dedd-eec6-4fcb-bd96-3287263f3506"],
Cell[3910, 109, 776, 15, 31, "Input",ExpressionUUID->"a6f52dbc-4fa7-45b4-9050-daf9e45907b2"],
Cell[4689, 126, 2827, 79, 239, "Input",ExpressionUUID->"09e18db0-7a1c-4055-a648-d7488eeb8a32"],
Cell[7519, 207, 458, 10, 31, "Input",ExpressionUUID->"d192d19f-b94c-4493-a10b-1184344d18fc"],
Cell[7980, 219, 782, 18, 31, "Input",ExpressionUUID->"0e4084bb-29bd-4024-9a56-bef9022fc74b"],
Cell[8765, 239, 10921, 304, 492, "Input",ExpressionUUID->"5a95b413-41be-4a66-9d76-89656c8a379e"],
Cell[CellGroupData[{
Cell[19711, 547, 821, 18, 31, "Input",ExpressionUUID->"cd48694c-9f53-4045-bfb5-5812678d8d65"],
Cell[20535, 567, 42259, 702, 489, "Output",ExpressionUUID->"2fdd533b-658a-4417-975b-942274167431"]
}, Open  ]],
Cell[62809, 1272, 7107, 196, 377, "Input",ExpressionUUID->"b030cf32-e05b-428e-b469-6bd46d355a3f"],
Cell[CellGroupData[{
Cell[69941, 1472, 636, 12, 31, "Input",ExpressionUUID->"78bb9ea2-2576-4b18-8fe5-d06afdd428e2"],
Cell[70580, 1486, 7552, 130, 325, "Output",ExpressionUUID->"8d580a4f-12c1-43e2-8bf2-b9d30ec5f2aa"]
}, Open  ]],
Cell[78147, 1619, 601, 13, 55, "Input",ExpressionUUID->"3c3d47ba-3bac-4cff-bc68-75a14a6be72e"],
Cell[78751, 1634, 279, 7, 88, "Input",ExpressionUUID->"9ff50d87-ce5d-45e9-9517-4b1435e1ac1d"]
}
]
*)


